Lattice QCD study of inclusive semileptonic decays of heavy mesons

We present an ab initio study of inclusive semileptonic decays of heavy mesons from lattice QCD. Our approach is based on a recently proposed method, that allows one to address the study of these decays from the analysis of smeared spectral functions extracted from four-point correlators on the lattice, where the smearing is defined in terms of the phase-space integration relevant to the inclusive decays. We present results obtained from gauge-field ensembles from the JLQCD and ETM collaborations, and discuss their relation with theoretical predictions from the operator-product expansion.

==> anc/Ancillary.m <==
(* ::Package:: *)

(* Lowest order and power contributions up to O(1/mb^3) to Xbar, defined in (2.5) 
of the paper and to Ybar, defined as the numerator of (2.40) for nl=1.

Rho=mc^2/mb^2, qvec2=\vec{q}^2/mb^2, aa, vv, av are in front of the 
contributions related to AA, VV, AV, and Perp to those related to Perpendicular 
polarizations. There are terms proportional to a Dirac delta of qvec2 and of
(qvec2-qvec2max). The former do not contribute to the total width and moments, 
see Eq. (2.5)  *) 

XbarPower = (mupi2*(-(aa*(20*Perp*qvec2^3 + 2*qvec2*Rho*(13 - 7*Sqrt[Rho] + 7*Rho + 
             3*Rho^(3/2) - 16*Sqrt[qvec2 + Rho] + Perp*(12 - 14*Sqrt[Rho] + 
               24*Rho + 6*Rho^(3/2) - 32*Sqrt[qvec2 + Rho])) + 
           qvec2^2*(12 - 5*Sqrt[Rho] + 6*Rho + 3*Rho^(3/2) - 
             16*Sqrt[qvec2 + Rho] + Perp*(8 - 10*Sqrt[Rho] + 52*Rho + 6*
                Rho^(3/2) - 32*Sqrt[qvec2 + Rho])) + (1 + 2*Perp)*Rho^(3/2)*
            (3 - 6*Rho + 8*Rho^(3/2) + 3*Rho^2 + Sqrt[Rho]*
              (8 - 16*Sqrt[qvec2 + Rho])))) - 
        (20*Perp*qvec2^3 + 2*qvec2*Rho*(13 + 7*Sqrt[Rho] + 7*Rho - 
            3*Rho^(3/2) - 16*Sqrt[qvec2 + Rho] + Perp*(12 + 14*Sqrt[Rho] + 
              24*Rho - 6*Rho^(3/2) - 32*Sqrt[qvec2 + Rho])) + 
          qvec2^2*(12 + 5*Sqrt[Rho] + 6*Rho - 3*Rho^(3/2) - 
            16*Sqrt[qvec2 + Rho] + Perp*(8 + 10*Sqrt[Rho] + 52*Rho - 
              6*Rho^(3/2) - 32*Sqrt[qvec2 + Rho])) - (1 + 2*Perp)*Rho^(3/2)*
           (3 - 6*Rho - 8*Rho^(3/2) + 3*Rho^2 + 8*Sqrt[Rho]*
             (-1 + 2*Sqrt[qvec2 + Rho])))*vv))/(12*(qvec2 + Rho)^(5/2)) + 
     (muG2*(aa*(20*Perp*qvec2^2 + (1 + 2*Perp)*Sqrt[Rho]*(-1 - 2*Rho + 
            8*Rho^(3/2) + 3*Rho^2 - 8*Sqrt[Rho]*Sqrt[qvec2 + Rho]) + 
          qvec2*(4 - 5*Sqrt[Rho] + 6*Rho + 3*Rho^(3/2) - 
            8*Sqrt[qvec2 + Rho] - 2*Perp*(2 + Sqrt[Rho] - 16*Rho - 
              3*Rho^(3/2) + 8*Sqrt[qvec2 + Rho]))) + 
        (20*Perp*qvec2^2 - (1 + 2*Perp)*Sqrt[Rho]*(-1 - 2*Rho - 8*Rho^(3/2) + 
            3*Rho^2 + 8*Sqrt[Rho]*Sqrt[qvec2 + Rho]) + 
          qvec2*(4 + 5*Sqrt[Rho] + 6*Rho - 3*Rho^(3/2) - 
            8*Sqrt[qvec2 + Rho] - 2*Perp*(2 - Sqrt[Rho] - 16*Rho + 
              3*Rho^(3/2) + 8*Sqrt[qvec2 + Rho])))*vv))/
      (12*(qvec2 + Rho)^(3/2)) + 
     (6*mb^3*(qvec2 + Rho)^2*(aa*(-4*Perp*qvec2 + (-1 + Sqrt[Rho])^2*
            (Sqrt[Rho] + Sqrt[qvec2 + Rho]) + 2*Perp*(-1 + Sqrt[Rho])^2*
            (Sqrt[Rho] + Sqrt[qvec2 + Rho])) + 
         (-4*Perp*qvec2 + (1 + Sqrt[Rho])^2*(-Sqrt[Rho] + 
             Sqrt[qvec2 + Rho]) + 2*Perp*(1 + Sqrt[Rho])^2*
            (-Sqrt[Rho] + Sqrt[qvec2 + Rho]))*vv) + 
       rhoLS3*(-(aa*(4*Perp*qvec2^3 + (1 + 2*Perp)*(1 + Sqrt[Rho])^2*Rho*
             (-1 + 3*Sqrt[Rho] - 5*Rho + 3*Rho^(3/2)) + 
            qvec2^2*(-2 - Sqrt[Rho] + 3*Rho^(3/2) + 2*Perp*(2 - 5*Sqrt[Rho] + 
                4*Rho + 3*Rho^(3/2))) + qvec2*(2 - 5*Sqrt[Rho] + Rho - 
              5*Rho^(3/2) + Rho^2 + 6*Rho^(5/2) + 2*Perp*(-1 + Sqrt[Rho] + 
                2*Rho - 9*Rho^(3/2) + 3*Rho^2 + 6*Rho^(5/2))))) - 
         (4*Perp*qvec2^3 - (1 + 2*Perp)*(-1 + Sqrt[Rho])^2*Rho*
            (1 + 3*Sqrt[Rho] + 5*Rho + 3*Rho^(3/2)) + 
           qvec2^2*(-2 + Sqrt[Rho] - 3*Rho^(3/2) + Perp*(4 + 10*Sqrt[Rho] + 8*
                Rho - 6*Rho^(3/2))) + qvec2*(2 + 5*Sqrt[Rho] + Rho + 
             5*Rho^(3/2) + Rho^2 - 6*Rho^(5/2) - 2*Perp*(1 + Sqrt[Rho] - 2*
                Rho - 9*Rho^(3/2) - 3*Rho^2 + 6*Rho^(5/2))))*vv) + 
       rhoD3*(-(aa*(4*Perp*qvec2^3 + (1 + 2*Perp)*(-1 + Sqrt[Rho])^2*Rho*
             (3 + 7*Sqrt[Rho] + 7*Rho + 3*Rho^(3/2)) + 
            qvec2^2*(-2 - Sqrt[Rho] + 3*Rho^(3/2) + 2*Perp*(-4 - 
                5*Sqrt[Rho] + 4*Rho + 3*Rho^(3/2))) + 
            qvec2*(2 + 3*Sqrt[Rho] - 7*Rho - 5*Rho^(3/2) + Rho^2 + 
              6*Rho^(5/2) + 2*Perp*(2 + 3*Sqrt[Rho] - 9*Rho - 9*Rho^(3/2) + 
                3*Rho^2 + 6*Rho^(5/2))))) - (4*Perp*qvec2^3 - 
           (1 + 2*Perp)*(1 + Sqrt[Rho])^2*Rho*(-3 + 7*Sqrt[Rho] - 7*Rho + 
             3*Rho^(3/2)) + qvec2^2*(-2 + Sqrt[Rho] - 3*Rho^(3/2) + 
             Perp*(-8 + 10*Sqrt[Rho] + 8*Rho - 6*Rho^(3/2))) + 
           qvec2*(2 - 3*Sqrt[Rho] - 7*Rho + 5*Rho^(3/2) + Rho^2 - 
             6*Rho^(5/2) - 2*Perp*(-2 + 3*Sqrt[Rho] + 9*Rho - 9*Rho^(3/2) - 3*
                Rho^2 + 6*Rho^(5/2))))*vv))/(12*mb*(qvec2 + Rho)^(5/2)) + 
     ((muG2*(aa*(1 + 2*Perp)*(-1 + Sqrt[Rho])^2*(1 + 3*Sqrt[Rho])*
           (Sqrt[Rho] + Sqrt[qvec2 + Rho]) + aa*qvec2*(-3 - 2*Sqrt[Rho] + 
            5*Rho - 2*Perp*(-3 + 6*Sqrt[Rho] - 5*Rho + 10*Sqrt[qvec2 + 
                 Rho])) - (1 + 2*Perp)*(1 + Sqrt[Rho])^2*(-1 + 3*Sqrt[Rho])*
           (-Sqrt[Rho] + Sqrt[qvec2 + Rho])*vv + qvec2*(-3 + 2*Sqrt[Rho] + 
            5*Rho + Perp*(6 + 12*Sqrt[Rho] + 10*Rho - 20*Sqrt[qvec2 + Rho]))*
           vv))/(6*Sqrt[qvec2 + Rho]) + 
       (mupi2*(-3*aa*(1 + 2*Perp)*(-1 + Sqrt[Rho])^3*(Sqrt[Rho] + 
            Sqrt[qvec2 + Rho]) + aa*qvec2*(3 + 6*Sqrt[Rho] - 5*Rho - 
            4*Sqrt[qvec2 + Rho] + 2*Perp*(-11 + 6*Sqrt[Rho] - 5*Rho + 
              10*Sqrt[qvec2 + Rho])) + 3*(1 + 2*Perp)*(1 + Sqrt[Rho])^3*
           (-Sqrt[Rho] + Sqrt[qvec2 + Rho])*vv + qvec2*(3 - 6*Sqrt[Rho] - 
            5*Rho - 4*Sqrt[qvec2 + Rho] + 2*Perp*(-11 - 6*Sqrt[Rho] - 5*Rho + 
              10*Sqrt[qvec2 + Rho]))*vv))/(6*Sqrt[qvec2 + Rho]) + 
       (rhoLS3*(2*aa*Perp*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*
            (1 + qvec2 + Sqrt[qvec2 + Rho] + Sqrt[Rho]*(-1 + 3*
                Sqrt[qvec2 + Rho])) - aa*(1 - Sqrt[qvec2 + Rho] + 
             qvec2*(-3 - 10*Sqrt[Rho] + Rho - 4*Sqrt[qvec2 + Rho]) + 
             Rho*(-1 + Sqrt[qvec2 + Rho]) + Rho^(3/2)*(-7 + 3*
                Sqrt[qvec2 + Rho]) + Sqrt[Rho]*(-1 + 5*Sqrt[qvec2 + Rho])) - 
           (1 - Sqrt[qvec2 + Rho] + Sqrt[Rho]*(1 - 5*Sqrt[qvec2 + Rho]) + 
             qvec2*(-3 + 10*Sqrt[Rho] + Rho - 4*Sqrt[qvec2 + Rho]) + 
             Rho^(3/2)*(7 - 3*Sqrt[qvec2 + Rho]) + 
             Rho*(-1 + Sqrt[qvec2 + Rho]))*vv - 2*Perp*(-1 - Rho + 
             2*Sqrt[qvec2 + Rho])*(-1 - qvec2 - Sqrt[qvec2 + Rho] + 
             Sqrt[Rho]*(-1 + 3*Sqrt[qvec2 + Rho]))*vv) + 
         rhoD3*(2*aa*Perp*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*
            (-3 + qvec2 + Sqrt[qvec2 + Rho] + Sqrt[Rho]*(-1 + 3*
                Sqrt[qvec2 + Rho])) - aa*(qvec2*(-7 - 10*Sqrt[Rho] + Rho - 4*
                Sqrt[qvec2 + Rho]) + (1 + Sqrt[Rho])*(-3 + 7*
                Sqrt[qvec2 + Rho] - 2*Sqrt[Rho]*(-1 + Sqrt[qvec2 + Rho]) + 
               Rho*(-7 + 3*Sqrt[qvec2 + Rho]))) + qvec2*(7 - 10*Sqrt[Rho] - 
             Rho + 4*Sqrt[qvec2 + Rho])*vv + (-1 + Sqrt[Rho])*
            (-3 + 7*Sqrt[qvec2 + Rho] + 2*Sqrt[Rho]*(-1 + Sqrt[qvec2 + 
                 Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + Rho]))*vv - 
           2*Perp*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*(3 - qvec2 - 
             Sqrt[qvec2 + Rho] + Sqrt[Rho]*(-1 + 3*Sqrt[qvec2 + Rho]))*vv))/
        (6*mb*Sqrt[qvec2 + Rho]))*delta[qvec2] + 
     ((mupi2*(-1 + rho)*(-3*aa*(1 + 2*Perp)*(-1 + Sqrt[Rho])^3*
           (Sqrt[Rho] + Sqrt[qvec2 + Rho]) + aa*qvec2*(3 + 6*Sqrt[Rho] - 
            5*Rho - 4*Sqrt[qvec2 + Rho] + 2*Perp*(-11 + 6*Sqrt[Rho] - 5*Rho + 
              10*Sqrt[qvec2 + Rho])) + 3*(1 + 2*Perp)*(1 + Sqrt[Rho])^3*
           (-Sqrt[Rho] + Sqrt[qvec2 + Rho])*vv + qvec2*(3 - 6*Sqrt[Rho] - 
            5*Rho - 4*Sqrt[qvec2 + Rho] + 2*Perp*(-11 - 6*Sqrt[Rho] - 5*Rho + 
              10*Sqrt[qvec2 + Rho]))*vv))/(12*Sqrt[qvec2 + Rho]) + 
       (muG2*(1 - rho)*(-(aa*(1 + 2*Perp)*(-1 + Sqrt[Rho])^2*
            (1 + 3*Sqrt[Rho])*(Sqrt[Rho] + Sqrt[qvec2 + Rho])) + 
          aa*qvec2*(3 + 2*Sqrt[Rho] - 5*Rho + 2*Perp*(-3 + 6*Sqrt[Rho] - 
              5*Rho + 10*Sqrt[qvec2 + Rho])) + (1 + 2*Perp)*(1 + Sqrt[Rho])^2*
           (-1 + 3*Sqrt[Rho])*(-Sqrt[Rho] + Sqrt[qvec2 + Rho])*vv + 
          qvec2*(3 - 2*Sqrt[Rho] - 5*Rho + 2*Perp*(-3 - 6*Sqrt[Rho] - 5*Rho + 
              10*Sqrt[qvec2 + Rho]))*vv))/(12*Sqrt[qvec2 + Rho]) + 
       ((1 - rho)*rhoLS3*(-2*aa*Perp*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*
            (1 + qvec2 + Sqrt[qvec2 + Rho] + Sqrt[Rho]*(-1 + 3*
                Sqrt[qvec2 + Rho])) + aa*(1 - Sqrt[qvec2 + Rho] + 
             qvec2*(-3 - 10*Sqrt[Rho] + Rho - 4*Sqrt[qvec2 + Rho]) + 
             Rho*(-1 + Sqrt[qvec2 + Rho]) + Rho^(3/2)*(-7 + 3*
                Sqrt[qvec2 + Rho]) + Sqrt[Rho]*(-1 + 5*Sqrt[qvec2 + Rho])) + 
           (1 - Sqrt[qvec2 + Rho] + Sqrt[Rho]*(1 - 5*Sqrt[qvec2 + Rho]) + 
             qvec2*(-3 + 10*Sqrt[Rho] + Rho - 4*Sqrt[qvec2 + Rho]) + 
             Rho^(3/2)*(7 - 3*Sqrt[qvec2 + Rho]) + 
             Rho*(-1 + Sqrt[qvec2 + Rho]))*vv + 2*Perp*(-1 - Rho + 
             2*Sqrt[qvec2 + Rho])*(-1 - qvec2 - Sqrt[qvec2 + Rho] + 
             Sqrt[Rho]*(-1 + 3*Sqrt[qvec2 + Rho]))*vv) + 
         (-1 + rho)*rhoD3*(aa*(qvec2*(7 + 10*Sqrt[Rho] - Rho + 4*
                Sqrt[qvec2 + Rho]) - (1 + Sqrt[Rho])*(-3 + 7*
                Sqrt[qvec2 + Rho] - 2*Sqrt[Rho]*(-1 + Sqrt[qvec2 + Rho]) + 
               Rho*(-7 + 3*Sqrt[qvec2 + Rho])) + 2*Perp*
              (qvec2*(1 + 6*Sqrt[Rho] - Rho + 2*Sqrt[qvec2 + Rho]) - 
               (1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] - 2*Sqrt[Rho]*
                  (-1 + Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + 
                      Rho])))) + (qvec2*(7 - 10*Sqrt[Rho] - Rho + 4*
                Sqrt[qvec2 + Rho]) + (-1 + Sqrt[Rho])*(-3 + 7*
                Sqrt[qvec2 + Rho] + 2*Sqrt[Rho]*(-1 + Sqrt[qvec2 + Rho]) + 
               Rho*(-7 + 3*Sqrt[qvec2 + Rho])) + 2*Perp*
              (qvec2*(1 - 6*Sqrt[Rho] - Rho + 2*Sqrt[qvec2 + Rho]) + 
               (-1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] + 2*Sqrt[Rho]*
                  (-1 + Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + 
                      Rho]))))*vv))/(12*mb*Sqrt[qvec2 + Rho]))*
      delta[qvec2 - qvec2max]
YbarPower = (mb*mupi2*(2*av*qvec2*(2*qvec2^2*(-8 + 5*Sqrt[qvec2 + Rho]) + 
          5*Rho*(1 + Rho*(-3 + 2*Sqrt[qvec2 + Rho])) + 
          qvec2*(2 + Rho*(-34 + 20*Sqrt[qvec2 + Rho]))) + 
        aa*(4*qvec2^3*(-4 + 5*Perp*(-4 + Sqrt[qvec2 + Rho])) + 
          (1 + 2*Perp)*Rho^(3/2)*(-3 + 3*Rho^2*Sqrt[qvec2 + Rho] + 
            11*Rho^(3/2)*(-3 + Sqrt[qvec2 + Rho]) - 
            15*Rho*(-1 + Sqrt[qvec2 + Rho]) + 11*Sqrt[Rho]*
             (-1 + 3*Sqrt[qvec2 + Rho])) + qvec2^2*
           (-14 + 33*Sqrt[qvec2 + Rho] + 3*Rho^(3/2)*Sqrt[qvec2 + Rho] - 
            3*Sqrt[Rho]*(-4 + 5*Sqrt[qvec2 + Rho]) + 
            Rho*(-62 + 11*Sqrt[qvec2 + Rho]) + 2*Perp*
             (-6 + 33*Sqrt[qvec2 + Rho] + 3*Rho^(3/2)*Sqrt[qvec2 + Rho] - 
              3*Sqrt[Rho]*(-4 + 5*Sqrt[qvec2 + Rho]) + Rho*(-110 + 
                31*Sqrt[qvec2 + Rho]))) + qvec2*Rho*
           (-31 + 66*Sqrt[qvec2 + Rho] + 6*Rho^(3/2)*Sqrt[qvec2 + Rho] - 
            30*Sqrt[Rho]*(-1 + Sqrt[qvec2 + Rho]) + 
            Rho*(-79 + 22*Sqrt[qvec2 + Rho]) + 2*Perp*
             (-17 + 66*Sqrt[qvec2 + Rho] + 6*Rho^(3/2)*Sqrt[qvec2 + Rho] - 
              30*Sqrt[Rho]*(-1 + Sqrt[qvec2 + Rho]) + Rho*(-103 + 
                32*Sqrt[qvec2 + Rho])))) + 
        (4*qvec2^3*(-4 + 5*Perp*(-4 + Sqrt[qvec2 + Rho])) - 
          (1 + 2*Perp)*Rho^(3/2)*(-3 + 3*Rho^2*Sqrt[qvec2 + Rho] + 
            Sqrt[Rho]*(11 - 33*Sqrt[qvec2 + Rho]) - 11*Rho^(3/2)*
             (-3 + Sqrt[qvec2 + Rho]) - 15*Rho*(-1 + Sqrt[qvec2 + Rho])) - 
          qvec2*Rho*(31 - 66*Sqrt[qvec2 + Rho] + 6*Rho^(3/2)*
             Sqrt[qvec2 + Rho] + Rho*(79 - 22*Sqrt[qvec2 + Rho]) - 
            30*Sqrt[Rho]*(-1 + Sqrt[qvec2 + Rho]) + 
            2*Perp*(17 - 66*Sqrt[qvec2 + Rho] + 6*Rho^(3/2)*Sqrt[
                qvec2 + Rho] + Rho*(103 - 32*Sqrt[qvec2 + Rho]) - 
              30*Sqrt[Rho]*(-1 + Sqrt[qvec2 + Rho]))) - 
          qvec2^2*(14 - 33*Sqrt[qvec2 + Rho] + 3*Rho^(3/2)*
             Sqrt[qvec2 + Rho] + Rho*(62 - 11*Sqrt[qvec2 + Rho]) - 
            3*Sqrt[Rho]*(-4 + 5*Sqrt[qvec2 + Rho]) + 
            2*Perp*(6 - 33*Sqrt[qvec2 + Rho] + 3*Rho^(3/2)*Sqrt[
                qvec2 + Rho] + Rho*(110 - 31*Sqrt[qvec2 + Rho]) - 
              3*Sqrt[Rho]*(-4 + 5*Sqrt[qvec2 + Rho]))))*vv))/
      (24*(qvec2 + Rho)^(5/2)) - 
     (mb*muG2*(2*av*qvec2*(-1 + 2*qvec2*(-4 + 5*Sqrt[qvec2 + Rho]) + 
          Rho*(-9 + 10*Sqrt[qvec2 + Rho])) + 
        aa*(4*qvec2^2*(-2 + Perp*(-14 + 5*Sqrt[qvec2 + Rho])) + 
          (1 + 2*Perp)*Sqrt[Rho]*(1 + 3*Rho^2*Sqrt[qvec2 + Rho] + 
            Rho*(3 - 7*Sqrt[qvec2 + Rho]) + Sqrt[Rho]*
             (1 + 9*Sqrt[qvec2 + Rho]) + Rho^(3/2)*(-21 + 
              11*Sqrt[qvec2 + Rho])) + qvec2*(-3 + 9*Sqrt[qvec2 + Rho] + 
            3*Rho^(3/2)*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
             (6 - 7*Sqrt[qvec2 + Rho]) + Rho*(-27 + 11*Sqrt[qvec2 + Rho]) + 
            2*Perp*(3 + 9*Sqrt[qvec2 + Rho] + 3*Rho^(3/2)*Sqrt[qvec2 + Rho] + 
              Sqrt[Rho]*(2 - 7*Sqrt[qvec2 + Rho]) + Rho*(-47 + 
                21*Sqrt[qvec2 + Rho])))) + 
        (4*qvec2^2*(-2 + Perp*(-14 + 5*Sqrt[qvec2 + Rho])) - 
          (1 + 2*Perp)*Sqrt[Rho]*(1 + 3*Rho^2*Sqrt[qvec2 + Rho] + 
            Rho^(3/2)*(21 - 11*Sqrt[qvec2 + Rho]) + 
            Rho*(3 - 7*Sqrt[qvec2 + Rho]) - Sqrt[Rho]*
             (1 + 9*Sqrt[qvec2 + Rho])) + qvec2*(-3 + 9*Sqrt[qvec2 + Rho] - 
            3*Rho^(3/2)*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
             (-6 + 7*Sqrt[qvec2 + Rho]) + Rho*(-27 + 11*Sqrt[qvec2 + Rho]) + 
            Perp*(6 + 18*Sqrt[qvec2 + Rho] - 6*Rho^(3/2)*Sqrt[qvec2 + Rho] + 
              2*Sqrt[Rho]*(-2 + 7*Sqrt[qvec2 + Rho]) + Rho*(-94 + 
                42*Sqrt[qvec2 + Rho]))))*vv))/(24*(qvec2 + Rho)^(3/2)) + 
     (-12*av*mb^3*qvec2*(qvec2 + Rho)^2*(1 + Rho - 2*Sqrt[qvec2 + Rho]) + 
       12*aa*mb^3*Perp*(qvec2 + Rho)^2*(1 + Rho - 2*Sqrt[qvec2 + Rho])*
        (1 - Sqrt[qvec2 + Rho])*(Sqrt[Rho] + Sqrt[qvec2 + Rho]) - 
       6*aa*mb^3*(-1 + Sqrt[Rho])^2*(qvec2 + Rho)^2*(-1 + Sqrt[qvec2 + Rho])*
        (Sqrt[Rho] + Sqrt[qvec2 + Rho]) + 4*av*qvec2*
        (qvec2^2*Sqrt[qvec2 + Rho] + Rho^2*Sqrt[qvec2 + Rho] + 
         Rho*(-1 + 2*qvec2*Sqrt[qvec2 + Rho]))*rhoD3 + 
       2*aa*Perp*(2*qvec2^3*Sqrt[qvec2 + Rho] + 
         qvec2^2*(8 - 9*Sqrt[qvec2 + Rho] + 5*Rho*Sqrt[qvec2 + Rho] + 
           3*Rho^(3/2)*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
            (12 - 11*Sqrt[qvec2 + Rho])) + 2*qvec2*(-1 - 2*Sqrt[Rho] + 
           2*Rho^2*Sqrt[qvec2 + Rho] + 3*Rho^(5/2)*Sqrt[qvec2 + Rho] + 
           Rho^(3/2)*(10 - 11*Sqrt[qvec2 + Rho]) + 
           Rho*(10 - 9*Sqrt[qvec2 + Rho])) + (1 + Sqrt[Rho])*Rho*
          (-3 + 2*Sqrt[Rho] - 2*Rho^(3/2)*Sqrt[qvec2 + Rho] + 
           3*Rho^2*Sqrt[qvec2 + Rho] - 9*Rho*(-1 + Sqrt[qvec2 + Rho])))*
        rhoD3 + aa*(qvec2^2*(1 + Sqrt[Rho])*(8 - 9*Sqrt[qvec2 + Rho] - 
           2*Sqrt[Rho]*Sqrt[qvec2 + Rho] + 3*Rho*Sqrt[qvec2 + Rho]) + 
         2*qvec2*(-1 - 2*Sqrt[Rho] + Rho^2*Sqrt[qvec2 + Rho] + 
           3*Rho^(5/2)*Sqrt[qvec2 + Rho] + Rho^(3/2)*
            (8 - 11*Sqrt[qvec2 + Rho]) + Rho*(11 - 9*Sqrt[qvec2 + Rho])) + 
         (1 + Sqrt[Rho])*Rho*(-3 + 2*Sqrt[Rho] - 2*Rho^(3/2)*
            Sqrt[qvec2 + Rho] + 3*Rho^2*Sqrt[qvec2 + Rho] - 
           9*Rho*(-1 + Sqrt[qvec2 + Rho])))*rhoD3 + 
       4*av*qvec2*(qvec2 + Rho)^(5/2)*rhoLS3 + 2*aa*Perp*(qvec2 + Rho)*
        (1 - Sqrt[Rho] + 2*qvec2^2*Sqrt[qvec2 + Rho] + 
         Rho^2*Sqrt[qvec2 + Rho] + 3*Rho^(5/2)*Sqrt[qvec2 + Rho] + 
         Rho^(3/2)*(9 - 11*Sqrt[qvec2 + Rho]) - Rho*(1 + Sqrt[qvec2 + Rho]) + 
         qvec2*(-4 - Sqrt[qvec2 + Rho] + 3*Rho*Sqrt[qvec2 + Rho] + 
           3*Rho^(3/2)*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
            (10 - 11*Sqrt[qvec2 + Rho])))*rhoLS3 + 
       aa*(qvec2*(-2 + 5*Sqrt[Rho] - 2*Rho*Sqrt[qvec2 + Rho] + 
           2*Rho^2*Sqrt[qvec2 + Rho] + 6*Rho^(5/2)*Sqrt[qvec2 + Rho] + 
           Rho^(3/2)*(13 - 22*Sqrt[qvec2 + Rho])) + 
         qvec2^2*(4 - Sqrt[qvec2 + Rho] + Rho*Sqrt[qvec2 + Rho] + 
           3*Rho^(3/2)*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
            (4 - 11*Sqrt[qvec2 + Rho])) + Rho*(1 - Sqrt[Rho] + 
           Rho^2*Sqrt[qvec2 + Rho] + 3*Rho^(5/2)*Sqrt[qvec2 + Rho] + 
           Rho^(3/2)*(9 - 11*Sqrt[qvec2 + Rho]) - 
           Rho*(1 + Sqrt[qvec2 + Rho])))*rhoLS3 - 6*mb^3*(1 + Sqrt[Rho])^2*
        (qvec2 + Rho)^2*(-1 + Sqrt[qvec2 + Rho])*(-Sqrt[Rho] + 
         Sqrt[qvec2 + Rho])*vv + 12*mb^3*Perp*(qvec2 + Rho)^2*
        (-1 + Sqrt[qvec2 + Rho])*(-Sqrt[Rho] + Sqrt[qvec2 + Rho])*
        (-1 - Rho + 2*Sqrt[qvec2 + Rho])*vv - 
       (qvec2^2*(-1 + Sqrt[Rho])*(8 - 9*Sqrt[qvec2 + Rho] + 
           2*Sqrt[Rho]*Sqrt[qvec2 + Rho] + 3*Rho*Sqrt[qvec2 + Rho]) + 
         (-1 + Sqrt[Rho])*Rho*(-3 - 2*Sqrt[Rho] + 2*Rho^(3/2)*
            Sqrt[qvec2 + Rho] + 3*Rho^2*Sqrt[qvec2 + Rho] - 
           9*Rho*(-1 + Sqrt[qvec2 + Rho])) + 2*qvec2*(1 - 2*Sqrt[Rho] - 
           Rho^2*Sqrt[qvec2 + Rho] + 3*Rho^(5/2)*Sqrt[qvec2 + Rho] + 
           Rho^(3/2)*(8 - 11*Sqrt[qvec2 + Rho]) + 
           Rho*(-11 + 9*Sqrt[qvec2 + Rho])))*rhoD3*vv + 
       2*Perp*(2*qvec2^3*Sqrt[qvec2 + Rho] - (-1 + Sqrt[Rho])*Rho*
          (-3 - 2*Sqrt[Rho] + 2*Rho^(3/2)*Sqrt[qvec2 + Rho] + 
           3*Rho^2*Sqrt[qvec2 + Rho] - 9*Rho*(-1 + Sqrt[qvec2 + Rho])) + 
         qvec2^2*(8 - 9*Sqrt[qvec2 + Rho] + 5*Rho*Sqrt[qvec2 + Rho] - 
           3*Rho^(3/2)*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
            (-12 + 11*Sqrt[qvec2 + Rho])) + qvec2*(-2 + 4*Sqrt[Rho] + 
           4*Rho^2*Sqrt[qvec2 + Rho] - 6*Rho^(5/2)*Sqrt[qvec2 + Rho] + 
           Rho*(20 - 18*Sqrt[qvec2 + Rho]) + Rho^(3/2)*
            (-20 + 22*Sqrt[qvec2 + Rho])))*rhoD3*vv + 
       2*Perp*(qvec2 + Rho)*(1 + Sqrt[Rho] + 2*qvec2^2*Sqrt[qvec2 + Rho] + 
         Rho^2*Sqrt[qvec2 + Rho] - 3*Rho^(5/2)*Sqrt[qvec2 + Rho] - 
         Rho*(1 + Sqrt[qvec2 + Rho]) + Rho^(3/2)*
          (-9 + 11*Sqrt[qvec2 + Rho]) - qvec2*(4 + Sqrt[qvec2 + Rho] - 
           3*Rho*Sqrt[qvec2 + Rho] + 3*Rho^(3/2)*Sqrt[qvec2 + Rho] + 
           Sqrt[Rho]*(10 - 11*Sqrt[qvec2 + Rho])))*rhoLS3*vv + 
       (-(qvec2*(2 + 5*Sqrt[Rho] + 2*Rho*Sqrt[qvec2 + Rho] - 
            2*Rho^2*Sqrt[qvec2 + Rho] + 6*Rho^(5/2)*Sqrt[qvec2 + Rho] + 
            Rho^(3/2)*(13 - 22*Sqrt[qvec2 + Rho]))) + 
         Rho*(1 + Sqrt[Rho] + Rho^2*Sqrt[qvec2 + Rho] - 
           3*Rho^(5/2)*Sqrt[qvec2 + Rho] - Rho*(1 + Sqrt[qvec2 + Rho]) + 
           Rho^(3/2)*(-9 + 11*Sqrt[qvec2 + Rho])) + 
         qvec2^2*(4 - Sqrt[qvec2 + Rho] + Rho*Sqrt[qvec2 + Rho] - 
           3*Rho^(3/2)*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
            (-4 + 11*Sqrt[qvec2 + Rho])))*rhoLS3*vv)/
      (24*(qvec2 + Rho)^(5/2)) + 
     ((mb*muG2*(2*av*qvec2*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*
           (1 + 5*Sqrt[qvec2 + Rho]) + 2*aa*Perp*(-1 + Sqrt[qvec2 + Rho])*
           (-1 - Rho + 2*Sqrt[qvec2 + Rho])*(5*qvec2 + (1 + 3*Sqrt[Rho])*
             (Sqrt[Rho] + Sqrt[qvec2 + Rho])) - aa*(-1 + Sqrt[Rho])*
           (-1 + Sqrt[qvec2 + Rho])*(qvec2*(3 + 5*Sqrt[Rho]) + 
            (-1 - 2*Sqrt[Rho] + 3*Rho)*(Sqrt[Rho] + Sqrt[qvec2 + Rho])) - 
          2*Perp*(-1 + Sqrt[qvec2 + Rho])*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*
           (-5*qvec2 + (-1 + 3*Sqrt[Rho])*(-Sqrt[Rho] + Sqrt[qvec2 + Rho]))*
           vv + (1 + Sqrt[Rho])*(-1 + Sqrt[qvec2 + Rho])*
           (qvec2*(3 - 5*Sqrt[Rho]) + (-1 + 2*Sqrt[Rho] + 3*Rho)*
             (-Sqrt[Rho] + Sqrt[qvec2 + Rho]))*vv))/(12*Sqrt[qvec2 + Rho]) - 
       (mb*mupi2*(-1 + Sqrt[qvec2 + Rho])*
         (10*av*qvec2*(-1 - Rho + 2*Sqrt[qvec2 + Rho]) + 
          aa*(-3*(1 + 2*Perp)*(-1 + Sqrt[Rho])^3*(Sqrt[Rho] + 
              Sqrt[qvec2 + Rho]) + qvec2*(3 + 6*Sqrt[Rho] - 5*Rho - 
              4*Sqrt[qvec2 + Rho] + 2*Perp*(-11 + 6*Sqrt[Rho] - 5*Rho + 
                10*Sqrt[qvec2 + Rho]))) + 3*(1 + 2*Perp)*(1 + Sqrt[Rho])^3*
           (-Sqrt[Rho] + Sqrt[qvec2 + Rho])*vv + qvec2*(3 - 6*Sqrt[Rho] - 
            5*Rho - 4*Sqrt[qvec2 + Rho] + 2*Perp*(-11 - 6*Sqrt[Rho] - 5*Rho + 
              10*Sqrt[qvec2 + Rho]))*vv))/(12*Sqrt[qvec2 + Rho]) - 
       ((-1 + Sqrt[qvec2 + Rho])*(2*av*qvec2*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*
           (rhoD3 + rhoLS3) + aa*((qvec2*(7 + 10*Sqrt[Rho] - Rho + 
                4*Sqrt[qvec2 + Rho]) - (1 + Sqrt[Rho])*(-3 + 
                7*Sqrt[qvec2 + Rho] - 2*Sqrt[Rho]*(-1 + Sqrt[qvec2 + Rho]) + 
                Rho*(-7 + 3*Sqrt[qvec2 + Rho])) + 2*Perp*(qvec2*
                 (1 + 6*Sqrt[Rho] - Rho + 2*Sqrt[qvec2 + Rho]) - 
                (1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] - 2*Sqrt[Rho]*
                   (-1 + Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + 
                       Rho]))))*rhoD3 + (-1 + 3*qvec2 + Sqrt[Rho] + 
              10*qvec2*Sqrt[Rho] + Rho - qvec2*Rho + 7*Rho^(3/2) + 
              Sqrt[qvec2 + Rho] + 4*qvec2*Sqrt[qvec2 + Rho] - 
              5*Sqrt[Rho]*Sqrt[qvec2 + Rho] - Rho*Sqrt[qvec2 + Rho] - 
              3*Rho^(3/2)*Sqrt[qvec2 + Rho] + 2*Perp*(-1 + Rho + 
                Sqrt[qvec2 + Rho] - Rho*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
                 (1 - 5*Sqrt[qvec2 + Rho]) + Rho^(3/2)*(7 - 
                  3*Sqrt[qvec2 + Rho]) + qvec2*(1 + 6*Sqrt[Rho] - Rho + 
                  2*Sqrt[qvec2 + Rho])))*rhoLS3) + 
          (qvec2*(7 - 10*Sqrt[Rho] - Rho + 4*Sqrt[qvec2 + Rho]) + 
            (-1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] + 2*Sqrt[Rho]*(-1 + 
                Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + Rho])) + 
            2*Perp*(qvec2*(1 - 6*Sqrt[Rho] - Rho + 2*Sqrt[qvec2 + Rho]) + 
              (-1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] + 2*Sqrt[Rho]*
                 (-1 + Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + Rho]))))*
           rhoD3*vv + (-1 + 3*qvec2 - Sqrt[Rho] - 10*qvec2*Sqrt[Rho] + Rho - 
            qvec2*Rho - 7*Rho^(3/2) + Sqrt[qvec2 + Rho] + 
            4*qvec2*Sqrt[qvec2 + Rho] + 5*Sqrt[Rho]*Sqrt[qvec2 + Rho] - 
            Rho*Sqrt[qvec2 + Rho] + 3*Rho^(3/2)*Sqrt[qvec2 + Rho] + 
            2*Perp*(-1 + Rho + Sqrt[qvec2 + Rho] - Rho*Sqrt[qvec2 + Rho] + 
              qvec2*(1 - 6*Sqrt[Rho] - Rho + 2*Sqrt[qvec2 + Rho]) + 
              Rho^(3/2)*(-7 + 3*Sqrt[qvec2 + Rho]) + Sqrt[Rho]*(-1 + 
                5*Sqrt[qvec2 + Rho])))*rhoLS3*vv))/(12*Sqrt[qvec2 + Rho]))*
      delta[qvec2] + 
     ((mb*muG2*(-1 + rho)*(2*av*qvec2*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*
           (1 + 5*Sqrt[qvec2 + Rho]) + 2*aa*Perp*(-1 + Sqrt[qvec2 + Rho])*
           (-1 - Rho + 2*Sqrt[qvec2 + Rho])*(5*qvec2 + (1 + 3*Sqrt[Rho])*
             (Sqrt[Rho] + Sqrt[qvec2 + Rho])) - aa*(-1 + Sqrt[Rho])*
           (-1 + Sqrt[qvec2 + Rho])*(qvec2*(3 + 5*Sqrt[Rho]) + 
            (-1 - 2*Sqrt[Rho] + 3*Rho)*(Sqrt[Rho] + Sqrt[qvec2 + Rho])) - 
          2*Perp*(-1 + Sqrt[qvec2 + Rho])*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*
           (-5*qvec2 + (-1 + 3*Sqrt[Rho])*(-Sqrt[Rho] + Sqrt[qvec2 + Rho]))*
           vv + (1 + Sqrt[Rho])*(-1 + Sqrt[qvec2 + Rho])*
           (qvec2*(3 - 5*Sqrt[Rho]) + (-1 + 2*Sqrt[Rho] + 3*Rho)*
             (-Sqrt[Rho] + Sqrt[qvec2 + Rho]))*vv))/(24*Sqrt[qvec2 + Rho]) - 
       (mb*mupi2*(-1 + rho)*(-1 + Sqrt[qvec2 + Rho])*
         (10*av*qvec2*(-1 - Rho + 2*Sqrt[qvec2 + Rho]) + 
          aa*(-3*(1 + 2*Perp)*(-1 + Sqrt[Rho])^3*(Sqrt[Rho] + 
              Sqrt[qvec2 + Rho]) + qvec2*(3 + 6*Sqrt[Rho] - 5*Rho - 
              4*Sqrt[qvec2 + Rho] + 2*Perp*(-11 + 6*Sqrt[Rho] - 5*Rho + 
                10*Sqrt[qvec2 + Rho]))) + 3*(1 + 2*Perp)*(1 + Sqrt[Rho])^3*
           (-Sqrt[Rho] + Sqrt[qvec2 + Rho])*vv + qvec2*(3 - 6*Sqrt[Rho] - 
            5*Rho - 4*Sqrt[qvec2 + Rho] + 2*Perp*(-11 - 6*Sqrt[Rho] - 5*Rho + 
              10*Sqrt[qvec2 + Rho]))*vv))/(24*Sqrt[qvec2 + Rho]) - 
       ((-1 + rho)*(-1 + Sqrt[qvec2 + Rho])*
         (2*av*qvec2*(-1 - Rho + 2*Sqrt[qvec2 + Rho])*(rhoD3 + rhoLS3) + 
          aa*((qvec2*(7 + 10*Sqrt[Rho] - Rho + 4*Sqrt[qvec2 + Rho]) - 
              (1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] - 2*Sqrt[Rho]*
                 (-1 + Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + Rho])) + 
              2*Perp*(qvec2*(1 + 6*Sqrt[Rho] - Rho + 2*Sqrt[qvec2 + Rho]) - 
                (1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] - 2*Sqrt[Rho]*
                   (-1 + Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + 
                       Rho]))))*rhoD3 + (-1 + 3*qvec2 + Sqrt[Rho] + 
              10*qvec2*Sqrt[Rho] + Rho - qvec2*Rho + 7*Rho^(3/2) + 
              Sqrt[qvec2 + Rho] + 4*qvec2*Sqrt[qvec2 + Rho] - 
              5*Sqrt[Rho]*Sqrt[qvec2 + Rho] - Rho*Sqrt[qvec2 + Rho] - 
              3*Rho^(3/2)*Sqrt[qvec2 + Rho] + 2*Perp*(-1 + Rho + 
                Sqrt[qvec2 + Rho] - Rho*Sqrt[qvec2 + Rho] + Sqrt[Rho]*
                 (1 - 5*Sqrt[qvec2 + Rho]) + Rho^(3/2)*(7 - 
                  3*Sqrt[qvec2 + Rho]) + qvec2*(1 + 6*Sqrt[Rho] - Rho + 
                  2*Sqrt[qvec2 + Rho])))*rhoLS3) + 
          (qvec2*(7 - 10*Sqrt[Rho] - Rho + 4*Sqrt[qvec2 + Rho]) + 
            (-1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] + 2*Sqrt[Rho]*(-1 + 
                Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + Rho])) + 
            2*Perp*(qvec2*(1 - 6*Sqrt[Rho] - Rho + 2*Sqrt[qvec2 + Rho]) + 
              (-1 + Sqrt[Rho])*(-3 + 7*Sqrt[qvec2 + Rho] + 2*Sqrt[Rho]*
                 (-1 + Sqrt[qvec2 + Rho]) + Rho*(-7 + 3*Sqrt[qvec2 + Rho]))))*
           rhoD3*vv + (-1 + 3*qvec2 - Sqrt[Rho] - 10*qvec2*Sqrt[Rho] + Rho - 
            qvec2*Rho - 7*Rho^(3/2) + Sqrt[qvec2 + Rho] + 
            4*qvec2*Sqrt[qvec2 + Rho] + 5*Sqrt[Rho]*Sqrt[qvec2 + Rho] - 
            Rho*Sqrt[qvec2 + Rho] + 3*Rho^(3/2)*Sqrt[qvec2 + Rho] + 
            2*Perp*(-1 + Rho + Sqrt[qvec2 + Rho] - Rho*Sqrt[qvec2 + Rho] + 
              qvec2*(1 - 6*Sqrt[Rho] - Rho + 2*Sqrt[qvec2 + Rho]) + 
              Rho^(3/2)*(-7 + 3*Sqrt[qvec2 + Rho]) + Sqrt[Rho]*(-1 + 
                5*Sqrt[qvec2 + Rho])))*rhoLS3*vv))/(24*Sqrt[qvec2 + Rho]))*
      delta[qvec2 - qvec2max]


